Contrastive Learning with Hard Negative Samples

How can you sample good negative examples for contrastive learning? We argue that, as with metric learning, contrastive learning of representations benefits from hard negative samples (i.e., points that are difficult to distinguish from an anchor point). The key challenge toward using hard negatives is that contrastive methods must remain unsupervised, making it infeasible to adopt existing negative sampling strategies that use true similarity information. In response, we develop a new family of unsupervised sampling methods for selecting hard negative samples where the user can control the hardness. A limiting case of this sampling results in a representation that tightly clusters each class, and pushes different classes as far apart as possible. The proposed method improves downstream performance across multiple modalities, requires only few additional lines of code to implement, and introduces no computational overhead.

==> hard-sampling-iclr -arxiv/scripts/clipping_trick.sh <==
# pos     : exp of inner products for positive examples
# neg     : exp of inner products for negative examples
# N       : number of negative examples
# t       : temperature scaling
# tau_plus: class probability
# beta    : concentration parameter

#Clipping negatives trick before computing reweighting 
reweight = 2*neg / max( neg.max().abs(), neg.min().abs() )
reweight = (beta*reweight) / reweight.mean()
Neg = max((-N*tau_plus*pos + reweight*neg).sum() / (1-tau_plus), e**(-1/t))
hard_loss = -log( pos.sum() / (pos.sum() + Neg))

==> hard-sampling-iclr -arxiv/scripts/debiased-importance-objective.sh <==
# pos     : exp of inner products for positive examples
# neg     : exp of inner products for negative examples
# N       : number of negative examples
# t       : temperature scaling
# tau_plus: class probability
# beta    : concentration parameter

#Original objective
standard_loss = -log(pos.sum() / (pos.sum() + neg.sum()))

#Debiased objective
Neg = max((-N*tau_plus*pos + neg).sum() / (1-tau_plus), e**(-1/t))
debiased_loss = -log(pos.sum() / (pos.sum() + Neg))

#Hard sampling objective (Ours)
reweight = (beta*neg) / neg.mean()
Neg = max((-N*tau_plus*pos + reweight*neg).sum() / (1-tau_plus), e**(-1/t))
hard_loss = -log( pos.sum() / (pos.sum() + Neg))
